Modified Chaplygin Gas and Solvable F-essence Cosmologies

The Modified Chaplygin Gas (MCG) model belongs to the class of a unified models of dark energy and dark matter. In this paper, we have modeled MCG in the framework of f-essence cosmology. By constructing an equation connecting the MCG and the f-essence, we solve it to obtain explicitly the pressure and energy density of MCG. As special cases, we obtain both positive and negative pressure solutions for suitable choices of free parameters. We also calculate the state parameter which describes the phantom crossing.

==> Ratbay.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     45033,       1027]
NotebookOptionsPosition[     43881,        983]
NotebookOutlinePosition[     44226,        998]
CellTagsIndexPosition[     44183,        995]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Y0", ":=", "2"}], "\[IndentingNewLine]", 
 RowBox[{"A", ":=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Y0", "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], 
     RowBox[{
      RowBox[{"-", "3"}], "*", "A"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "5", ",", "0"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<Y\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518427976703125*^9, 3.5184279781875*^9}, {
  3.51842800825*^9, 3.518428150671875*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwViXk41HkAh4cxKiYZv1JSTNaRI5unrQh9P9vocITcKYuRo8gVan7USjmL
lWxRa63oUA/Sqt1RJMfIGWlVm9Ia0iqWmJxrtv3jfd7nfd41/DAnf1kGg+H8
hf+dd4Ivb3Igdmv+eSOnL4n6Lq6dO3cvcfMKv9GrwoBUVH2Kyz1I7PsZHW06
DOTVpGuyuAIy8wvvZrctAyGW0YcnNVNJyrLRdZdzGOiaDcoe1cwldSPvkia+
kcGCV316w5rFxCR2vx5HIIuC5vyID5pCcqlxkL95PQsTOXcNes8KSU7z2WTx
LhZ2BLaIn04LSZzDSMsVXxY+MiddK7sqyU8f4js9z7Ngamm/JTX5AclqWJlf
PslCR9mcrN4/D8mRuq4qRr08vm82sjHxriOz0tFuj+CFKC1LfRVi3EyYvNT+
jM+KCCSduR8ju0jR6lnHz/c5CB3QF1eUviTuTvPulkxVKKw5rddr+paUvlCL
PuSjjgzlFoMCHzFRm8hy5WRwwX/l8pDZ+o4kvLYoer5MGxENp/lhekPEmx87
KJFZi/JwtvMK62Hyprd85xY1IxTEBg+tdx8ljk3l88an1yMhf27PxMcx0uPu
LupU3gBG11s8oMeJrbld0NX2jdCNCjjmYiAh5k6Zgf3KZuiXXHRTrPpM7uvu
LSnnW8Bm4NDxrIgpkuYXP5GlC9j3ZxpqaMyQnc41QYmW2zBUx49/XDJLfjZT
ybPysIIxp3s1z/tfsny4rLGhbQcUiMS3Z3yeRA0NmOzZbo2dw56TWq4M8KyL
GW5f2eFF7QEZTyMZcBz2B7PXOuBuSv13XIkM5J7Nq8cv3YMAVvTb9nZZCEtC
bcM6nOAXGXuXfYkJ47kDDTqpLvg60LDdzlcONll2aSlObniiYqQYbcbCieoI
tyFvD9wvTbhsxJRHYYwo3jvAE7EyBo6tr+WxqbJRufe3/VDooXeFVixAY+6H
bB9NbwxcW5OdH7cQXukKVEuVD7LXqskJXRfh1OaaMJ4qH5mXAhp9uQoYO2z1
elGQHzyzvdrZgwrI1s44Xll7AFNWV6fzqxXhcG9Der1dAMQD247VJrNxN4HX
f6YtEFcsTdTbfBdjYOmP/Y9PHkRJYjQncJ0SRIJF4XGGwUh29bNlSpRQtH1E
PeRNCDb2FBQnty3B75TppE1zKHL0L5e02SpDd0Vorb1LOL6vSc+xFSrjjZJw
uwk/ArvVXa82a3OwUTEtyzQmEt+GNu7jpHJw9IbRo6aTR5C/iq/dKuHgyfK1
HhplUdCuu37Bfp8KdBb2eel3RSNzXa3B02oVvM21eXlnNgYB43KdTQYUrPYf
6VtufQz88k/c1B8oJEi18tzOCBCS4Dxnc44CNXbTXOmcANHOFc/Z5ymstEiq
EF0QIEUSnZF5gYLR3NGNW64IUGo2PXsxjwJ/fEmMoVCA6UfS7mu3KBzc5MjY
PChA5lN2en0jhbFO1q1PPBqXCg8HJTVR8N9x6tcGaxqFUe28XS1fPsMrJ9eB
xj3VzJmWdgof/AMmefto9HhSQV1/UAitzmEXRtLQE6vx+sQUFLUqC9IKaKyv
oDWKBigcDss7GnydxpbEV9P+gxQsBH8Z7C6hYaeXd/vvIQpFva36lJBGZDBX
Y2yMwmPRVFpxB404i5PTd8YpJImKd5/rppG4uO9ZlIRCZ5XliKCHRk5Z4Zmp
KQoVtx2adr+ncSVeLrByhoKq+QjTbITGrT3+2+LmKOT+eXuVzgSNCi3R6q3z
FK53X6dUZmhUj+tOS6UUbsSI30ulNP4DE09eeg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"Y\"", TraditionalForm]},
  PlotRange->{{0, 5}, {0., 431.999977959184}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.518428082140625*^9, 3.518428106703125*^9}, {
  3.51842813753125*^9, 3.51842815178125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c", ":=", "0.5"}], "\[IndentingNewLine]", 
 RowBox[{"b", ":=", "0.4"}], "\[IndentingNewLine]", 
 RowBox[{"w", ":=", "0.3"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]", ":=", "1.2"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"-", "1"}]], "*", 
    SuperscriptBox["c", 
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", "\[Alpha]"}]]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{"b", "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], 
         RowBox[{
          RowBox[{"-", "3"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]]}]}], ")"}], 
     FractionBox[
      RowBox[{"-", "\[Alpha]"}], 
      RowBox[{"1", "+", "\[Alpha]"}]]]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<Y\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518428277125*^9, 3.518428410375*^9}, {
  3.518428441359375*^9, 3.518428452359375*^9}, {3.518428501125*^9, 
  3.5184285731875*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV13lUjVsUAPB7b3XVV5quR9JEPVFSKEqecypCmlV6CM2RJoomSkkDjRoo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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 3.2800000000000002`},
  Frame->True,
  FrameLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"Y\"", TraditionalForm]},
  PlotRange->{{0, 5}, {3.275463137512629, 3.3333226936885234`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.518428525875*^9, {3.5184285571875*^9, 3.518428574484375*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"B", ":=", 
    RowBox[{"-", "3"}]}], "\[IndentingNewLine]", 
   RowBox[{"W", ":=", "0.8"}], "\[IndentingNewLine]", 
   RowBox[{"\[Alpha]", ":=", 
    RowBox[{"-", "1.5"}]}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"2", "*", "\[Alpha]"}], "-", "1"}]], "+", 
      RowBox[{
       FractionBox["B", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"W", "*", "Y"}], ")"}], 
        FractionBox[
         RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]], 
       RowBox[{"(", 
        RowBox[{"B", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["B", "2"], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "*", "\[Alpha]"}], "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"W", "*", "Y"}], ")"}], 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(+\)]\)\>\""}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.518504483390625*^9, 3.518504700203125*^9}, {
   3.5185047538125*^9, 3.5185049310625*^9}, {3.51850500371875*^9, 
   3.51850500884375*^9}, {3.518505255671875*^9, 3.518505283421875*^9}, {
   3.51850535109375*^9, 3.51850536465625*^9}, {3.51850539953125*^9, 
   3.518505528859375*^9}, {3.518505589015625*^9, 3.518505589234375*^9}, {
   3.518505625640625*^9, 3.518505630671875*^9}, 3.51850572615625*^9, {
   3.51850576575*^9, 3.51850576953125*^9}, {3.5185059001875*^9, 
   3.5185059023125*^9}, {3.5185060275625*^9, 3.51850619846875*^9}, {
   3.518506257515625*^9, 3.518506258328125*^9}, {3.518506776375*^9, 
   3.51850695921875*^9}, {3.5185070008125*^9, 3.518507197203125*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs01GkYB/DBkDRpxu+sLi6LYxGpdqtt7Vbvu1TKrXLtENaUy1HRFBWh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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -0.8122},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(+\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 5}, {-0.8122289460621774, -0.8117876017261579}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.51850706025*^9, 3.518507197828125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"B", ":=", 
    RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
   RowBox[{"W", ":=", "2"}], "\[IndentingNewLine]", 
   RowBox[{"\[Alpha]", ":=", "1.5"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"2", "*", "\[Alpha]"}], "-", "1"}]], "+", 
      RowBox[{
       FractionBox["B", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"W", "*", "Y"}], ")"}], 
        FractionBox[
         RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]], 
       RowBox[{"(", 
        RowBox[{"B", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["B", "2"], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"2", "*", "\[Alpha]"}], "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"W", "*", "Y"}], ")"}], 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(+\)]\)\>\""}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.518504483390625*^9, 3.518504700203125*^9}, {
   3.5185047538125*^9, 3.5185049310625*^9}, {3.51850500371875*^9, 
   3.51850500884375*^9}, {3.518505255671875*^9, 3.518505283421875*^9}, {
   3.51850535109375*^9, 3.51850536465625*^9}, {3.51850539953125*^9, 
   3.518505528859375*^9}, {3.518505589015625*^9, 3.518505589234375*^9}, {
   3.518505625640625*^9, 3.518505630671875*^9}, 3.51850572615625*^9, {
   3.51850576575*^9, 3.51850576953125*^9}, {3.5185059001875*^9, 
   3.5185059023125*^9}, {3.5185060275625*^9, 3.51850619846875*^9}, {
   3.518506257515625*^9, 3.518506258328125*^9}, {3.518506776375*^9, 
   3.51850695921875*^9}, {3.5185070008125*^9, 3.518507197203125*^9}, {
   3.51850729384375*^9, 3.518507396234375*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV02k81GsbB3BEJ8YS/7QgSaImotLe031TUghRTgkdEmlRth5DpZJoEZWD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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -1.374},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(+\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 5}, {-1.3746615441476409`, -1.3653802438019}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.5185072946875*^9, 3.518507397734375*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"B", ":=", 
  RowBox[{"-", ".1"}]}], "\[IndentingNewLine]", 
 RowBox[{"W", ":=", ".2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]", ":=", 
  RowBox[{"-", "1.5"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Alpha]"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"W", "*", "Y"}], ")"}], 
       FractionBox[
        RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]], 
      RowBox[{"1", "-", "\[Alpha]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"4", "*", "B"}], 
            RowBox[{"1", "-", "\[Alpha]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"W", "*", "Y"}], ")"}], 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], ")"}], 
      "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Y", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(-\)]\)\>\""}],
      "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518506778171875*^9, 3.51850677825*^9}, {
  3.518507616625*^9, 3.518507837546875*^9}, {3.518507942015625*^9, 
  3.5185080925625*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1Xs41NkfB/BxSW2KkR+bMI35JqFWPWmxXc5BuRYVUppYZEaEbrZiih+5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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -0.606},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(-\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 10}, {-0.6068801501755191, -0.6021721359050586}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.518507738625*^9, 3.51850783871875*^9}, {
  3.5185079440625*^9, 3.518508093421875*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"B", ":=", ".1"}], "\[IndentingNewLine]", 
 RowBox[{"W", ":=", ".2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]", ":=", "1.5"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Alpha]"}], 
     RowBox[{"\[Alpha]", "-", "1"}]], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"W", "*", "Y"}], ")"}], 
       FractionBox[
        RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]], 
      RowBox[{"1", "-", "\[Alpha]"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"4", "*", "B"}], 
            RowBox[{"1", "-", "\[Alpha]"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"W", "*", "Y"}], ")"}], 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], ")"}], 
      "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(+\)]\)\>\""}],
      "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518507867203125*^9, 3.518507886984375*^9}, {
   3.518507925484375*^9, 3.51850792640625*^9}, 3.518514051921875*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAAPuJk2Gl+EUBEbfMQ/ln2v3q2rLqq
fxFAoyUs4tRE9b/Gf4bVO4ERQNrWXf6Kr/S/Eklg8MyCEUAINRW6sz70v14S
OgtehBFAFSPfkGff87+q2xMm74URQBj5LTv6ivO/9qTtQICHEUBuXCyvIj7z
v0Fux1sRiRFAJEiTGvn28r/62OlGxIoRQJ24p+zRrvK/tEMMMneMEUAHe6wo
22ryvyYZUQjdjxFAQ/VRPbbs8b8MxNq0qJYRQKx0L0YMDPG/xi79n1uYEUBZ
L4LpINjwv3+ZH4sOmhFATyHku5Cl8L/ybmRhdJ0RQAafKZ4GRPC/2BnuDUCk
EUDQMPtpghnvv5KEEPnypRFAVAe+PfvB7r9L7zLkpacRQIBVJP7ga+6/vsR3
ugurEUBI1KxNmsPtv6RvAWfXsRFAPPTXrMOA7L9wxRTAbr8RQCyvcTBPJuq/
KjA3qyHBEUDYDXgrTt7pv+OaWZbUwhFAGPGd1++W6b9WcJ5sOsYRQCQ7bKIC
Cum/PBsoGQbNEUBs1DUozfbnvwhxO3Kd2hFAqGt6rxPn5b+fHGIkzPURQIwW
Lvu2DOK/OjMrLmL3EUA85YWQbtXhv9RJ9Df4+BFAPGAdb12e4b8Id4ZLJPwR
QKSS1HXcMOG/cNGqcnwCEkDgwremQVjgv0CG88AsDxJAyIYIAqVf3b/i74Rd
jSgSQECWX49G+da/JMOnlk5bEkCww3HJ2LvFv5AtwirSvhJAMI+ZEHxixj9m
8wTRySoTQMTH4f7V2eA/YrHyIImPE0B0qwK4HvvqP2yCU/xKkRNAHHodJMsn
6z91U7TXDJMTQCjhxXdzVOs/iPV1jpCWE0DIvxn6t63rP645+fuXnRNAHGDn
ZBFg7D/5wf/WpqsTQKgtxGQNxO0/kNIMjcTHE0CwmJh2sUTwP5qjbWiGyRNA
6M/cQ85a8D+jdM5DSMsTQHxnIIXpcPA/thaQ+svOE0Cst5RxG53wP9xaE2jT
1RNAZBI0Um318D8n4xlD4uMTQAQQPBzMpfE/MLR6HqTlE0CIeGK90bvxPzqF
2/ll5xNAQFc6B9bR8T9MJ52w6eoTQCwBTaHa/fE/cmsgHvHxE0DEEdlD1FXy
P3w8gfmy8xNAbM2Qf89r8j+FDeLUdPUTQJBL/3vJgfI/mK+ji/j4E0B8Q5fC
ua3yP6KABGe6+hNAlGN+ErDD8j+rUWVCfPwTQJCuly6l2fI/tCLGHT7+E0B0
grQZme/yP77zJvn//xNAYPOg1osF8z/6tNwT
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(+\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 5}, {-1.3969708120483384`, 1.188854063409245}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.518507870328125*^9, 3.51850788803125*^9}, 
   3.5185079275625*^9, 3.518514053046875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"B", ":=", ".1"}], "\[IndentingNewLine]", 
 RowBox[{"W", ":=", ".2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]", ":=", "1.5"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Alpha]"}], 
     RowBox[{"\[Alpha]", "+", "2"}]], "-", 
    RowBox[{"B", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"W", "*", "Y"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], 
       FractionBox[
        RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", "\[Alpha]"}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"B", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"W", "*", "Y"}], ")"}], 
             RowBox[{"2", 
              FractionBox[
               RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], ")"}]}],
       ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(+\)]\)\>\""}],
      "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518510018609375*^9, 3.518510041421875*^9}, {
  3.518510073703125*^9, 3.518510088796875*^9}, {3.518510127765625*^9, 
  3.51851021340625*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjHk81Pkfx82g3GEQmlyR+y4l1ueDHAkhFLpoXTlyxErZSBaVUoQiVHRs
hLAbyvftKBUpnXI0ctY4Z5gxM8hvf3+8Hs8/ns/HSzXguEcgmY+Pb+y//Z/7
7VO0irTHEPHxKsqScgfXnXWZlcZjCOv7veZfdoPyq/uLhVzGUGKWUalenRt4
GN7qaE4dQ+H7NHzltN2gMsREUZcxhkrcMpYDHF0hoN+T4O8aR6lv6VPHqpxA
pPB7RPTXcXR7DOlVn3KCx76RVNr4OHqpF5OS4OgE/H3pJxtJE2h9yWPKxZFd
UNbbaBq9bQKxPcTu5SjvgvFPKve/3Z5AnC93VwcqHeDStUpv5+oJtHn/hoLS
FAcw89oh2PhsAvU1+3u983KA9I97A671TqA34VuMjq/ag9aHv6jOEj9QmN/O
5fR99nDs3VR2w8kf6BozP0pF0Q6ks08izfQf6LPjibT1Czuhcc+amdzcH+j7
gfiwkO6dIPpWeXdU1Q/0bDG+iHJuJ1S88RDUHPuBzAREZmLnbWHm9ZOTuW4/
ESPm6nTmdxuIfn4u4LgmHX3TVeaTZWFQGrVfwzalo227eMdj+zB0koX/Po3p
iFng0yMEGDRwFiPTh45Snlj/9vkChq+N15LLLtDR52Cn0SkNDNbVd4u/ztJR
aFzVA8MOK5jpDrE5skxHn3yVBfcUWEHhtM74uNAkiote2d0VagUsnSr9BdVJ
lG0/TxoUt4IH5f8+lfCcRNIfp0KtfH8DqcKXfbZPJtGj7BHjnfyW0Nxw/s/X
7ZPoU9XDiP6vFhDW66zm3jOJjCWf7G6rtoDnsj2hh+iT6OLQxumUwxZwMvsr
J4E6hWipHUZ3YQd8T6PLPUqeQkLt4c1T2eZQEyW2V37XNIrQHo8a/X0bdN2g
nKz0nkaO5Cu0FOttMN6uWGLz+zSi0E0EgpS2gaKC9mT4mWmk9mG2cbXXDM61
2KW21E+jopthB4LczcBb+kztMbUZFPU0OCXGdSvwahmUZ0szSGNUJjY6zhRk
vnHMPYRnUdRgk+YTH1MwEOI7MiE3i1yRgpWplSkcPSBRIWUyi3wzB/5uX2sK
XQK6O4NCZtEWfvlMh5smUOz1+4l1n2bRC9H4y6E9xnDrVBjdaN8cSsjh/LD0
MwIjEOakH5xDGiKRGdX2RgAC9wVpR+eQO3U6097ECIayRlWyouYQO2usoFfY
CJRKD+77mTmH1o+b/q0YZwg32ve033o6h46lUx+u2BrAVfEtxdJqDAQRw+Qi
CT1Q83j/MFSLgcI0Uxmq07pQkxfVAAYMJJ8/tmewUxfeKVd+jLRgoN6CKw3M
TF2QMNks2unJQG1NzwSyhHThvLd8Qmo6A9G1h69rrdOBsyXL7gtTDCRWrlka
jbTAzehJtO48A7mNvmqLU9cCpZbYKwFcBqoelrK/LawFjcP0d+8Emch30M4q
9qMmMDW+7qlUYqKGDOM102GaEFBR7xLkxkTRsuHm5NubwbohcldvLRM9sfDb
P6KlARJOOqHrGpmoULaAHimtAQN9Yxn2wEQ/OetrFJfVIWH5wMu6LiaSD7Xm
9LxVh2q02+HKGBNJauR7NySog8oLTTun9fMo0OGigOW7TcD3YQg/TZxHXfc2
vajIVYNzP5tvJabMo0oZVhdOVgNhvptk84x5VJGg4zUfpgbS+j7t9dfm0U0b
E5FaWzXQSO9xqKqeR7US2wXyF1TByaLV9fb4f/6IUVmrnyrk3LlzIMNjAcUz
9C47WamAfGPKM3ufBaSafKrPSV8Fit4dVhI8soAKPGqTjlJV4O7KhqGUiAXE
PXbLupGlDE/25R49lbGAvAPTzvRFK8OAaNqxyOYFdMTG36sxRgk2nwhK8NRh
oY2n+X0Gc6mgv4O2t8SIhe4wYuqtE6mwhW+/Id2MhcqNRMxfHqaCzcVd42ds
WYjbmPpthy4VDpXpeT488F/f7fK5um0D5H1kGpIvs9BAkJD3Y54iCG49M1E1
z0K6w4di6s8ogNjSYiuPy0J/uMgmroQogHRLVLEdHxvxJINL/T0UQMUlwKtf
jI2+8pGLkzQUwDLQrm3NZjb6IDPYstolDyeuiZYc3M9GB1tdOoRU5WGUle8t
+oyNtBe8TTYOyMFta9PYwTY2CiG7x3JfyMHhrO7LVa/ZaPRbhQyjRg761AVf
7e1lI7eytNfGGXLQszfGomiejfRvxXssbJWD5hpnFX2dRTTn0+7lkycL+REk
umv+IjqdLlV7KVQGPBuK1qgWLyK5E0fCMvbJgLTg9k3zZYto/sPGsgI7GbhU
FHkg//Eiku/5JbasKgPnOvu7aW8WkeBMg0BnPwWitP+pjRLgILmowLzwvRRw
GjuWdDWag0T9miKG3aXBPmlTxc4EDkqrTGLX20iDjexAH/tPDtqnUx9TaCoN
O+xctvtd5CDOFBoslJUGnXLD+U33OEjzS83fx/ukQDRwIaR+gIOcy1K3ugRL
QddokmevAxcFf/USNM+ShJenzVLPu3KRDpdbsiFZEtplZmssvbjImBdtIR4r
CU93Hll3K4CL+s3yVTb6SEJFmc3r0CQuIr+JPDitIQlZv6/FS4+5aHqDePOp
c+vAdTRbV0mJh6bvvrQwFJGALt3RjwfUeUi4+Sx1bkEcdsdu+7NQh4ccj/DN
vaCJgyP52zv5bTzU3UJfra8XBxsV3XiKGw9NuVNb8gLEYeuB5yB0locYaUyL
3SAG1I9cr/kxHuKPu1PbeV4UbmxwWTWe4qEHNY9m1yeIgsLR0vtRTB7KkU+c
iQ8UBTmm/dL0Lx5yj/3+JRyLgqRkbumP9UvI5adV39ZFEeB3Npgc3LWENiTV
iGqHiAC9LSD5ZeUSqj6pL/3LWxiUr/Qeu1S3hDzM7dUodsLgecjVy7NpCTWu
Pb7JwlQYmjnmOkMvl5CYwvW8tnXCcFVf6uPiyBKa+FeroPaVEFjkE5qaisvI
R24NXsJCcPEY9W3aX8tI0/OcynnLtWAg9Xmj7eEVJNhYVyt/VBDGs8bPXgtc
QfKvVbq0vQXhpsjixETYCvq333TKfpcgiAnIP76YsIJ2rfcWKzcUBDrbx/7z
lRXE5O/aM7ssAOUDg5Gh7StIWcfavPq6AFDvjxGXtX+h7XI9A5n9/CCCWP4D
87/Q4c4/BAX+JEOCtZbQP7xfKFUzP/RrDBnGbf0eXSatInPp5FMNwWRodWzh
2axbRcvjZ+Ovu5Mh0SMr54HOKjqmTI/4okGGyUCN5/H+qyh2oz6B35Gg66KX
ltTbVVT3dL3xH3okcJj2XVTz4sPJXK/I9Xx8UCyT+uHMfj6MJRw8e2ZWiQWL
h1UDfnw4xKoGpQ6uEqXnl4LzAvhwVUuAgWzTKsHTLOoVjuLDreaS+bPxq0RF
wGDD3Hk+7HkxZ0cU4xch2Xv4dDPwYY7jQUMTxgrR2/o7yVePhLvyCjenyi8T
c9Z9ikmGJGyyeu79SdFlYm3Lni2lJiQcITfyKvHXEmFG7Age307CYVSh2MLR
JSK3SfJNjB0J29i2XfeuWSL21D0tuHCIhIebIuoeOi8RL8pljJ5lk7DD8Yxt
l8/ziPqM9kMqLBL2q/YYdlHlEvedOuXTOSSst3+L2X1ZLnFD7P376SUSbpfZ
RBET4RLJ2TT7JjIZWxq8sp5jcgjnAp6BtyQZ32lTCdF+ziGG7xmtXtAl4xM5
MpXeYRxCoqOoZNGfjA+lXmEebF4kggTjhrq7yXhSz6zQIYlNKCq/+rLUQ8Zn
h2QXjpxgE93bN77V+kTGKUW2XclhbMIs/Pmzs/1kLFi3beSDD5tY80G20OwH
Ga/cuS3cYcYmykv/8Som8WMhxbTfBhgsYtSC8zpiCz/2zdEpLQxnEUdjTtWL
3eDHwKLm7Y5dIAyDdbud/QVw64jIpN1zJvFWWk80zlwQHyV/kblkySCaHp0t
1ONfgwdKMk9GrJkjTpF03LoG1+AMxy+uT99NEyIDiY6RdWtx6TbhB07MSWLs
rmpuyWkhTMoJPZEWTSdytRQEGryE8YsyrVh1oZ9E9o2gDn8VEXy/b/PAzPAE
4Zt7sFtsQgSPPD1OTRwfJzg7y7klzaKYOpynMMAaI0bGbBJa08VwPj9JTd5o
jLj9m/GGN/7imJypFHYzZpSoTIuTCtaXwDk5xj97Po0Q6V5Hd/OzJPDdpiaX
UOcRYuvArQfpb9bh4s3cjWYdw0SBdmHlm92SeKg+Sb1v3zBxBrIKdjdI4gny
H4fjJ78TLhu8yl+rS+GTQq9Mxy98J6wjO/ykMqVw61RErKXFd6KEGqDexZLC
vR6JD0Ymhwj1tnt5rn7SmJZVf/yv+0NEtn6rzvtmadz3r2K9UPgQETQv0PNK
h4I7p9lxw4ZDREANUyXzMgVfEKc+yeHQiPCze5edrlBwSO52pa9sGhG3t+6L
WA4F/5X5mqrMohEZrLhL2XkU3JXx83sFg0Y8Mucu5d+kYIMvXmff0mkEt2X1
892HFMxjenUbDdKI7PdiWe0dFBycTdLzb6URN+5EhPz1ioI9Vb+wngCNuHOi
29axk4L9y/VcpAga8Y9cNq+zm4I9fFZvtzXRiAFfSsiHTxQssvztu0E9jdAc
UbAdHqHgmar7/sr3aYRRXaJS2dh//5s9+8/cpRE70vq5gRMUfHiv1uBQGY1w
1rxZ/ZNOwZcrFv8ou0UjYsJUlBgMCg6ynOMzKaQRpy1TuI/nKbj9efHjvOs0
Ik18+OMJFgUXJPf8XMqnEQVVdy5wOBT8MjVmoiOXRtxOFghu5FFwy/HtlQY5
NOKhe6DN6WUK/vzBePHaFRpRp/Zio9UvCs6+J/J85TKNaJ7fzF1dpWAxRqRc
0CUa8T+mVjEX
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(+\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 5}, {-68.2742461141488, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.518510214546875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"B", ":=", ".1"}], "\[IndentingNewLine]", 
 RowBox[{"W", ":=", ".2"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]", ":=", "1.5"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"-", "\[Alpha]"}], 
     RowBox[{"\[Alpha]", "+", "2"}]], "-", 
    RowBox[{"B", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"W", "*", "Y"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], 
       FractionBox[
        RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", "\[Alpha]"}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"B", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"W", "*", "Y"}], ")"}], 
             RowBox[{"2", 
              FractionBox[
               RowBox[{"1", "+", "\[Alpha]"}], "\[Alpha]"]}]]}]}]]}], ")"}]}],
       ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<Y\>\"", ",", "\"\<\!\(\*SubscriptBox[\(w\), \(-\)]\)\>\""}],
      "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.518510018609375*^9, 3.518510041421875*^9}, {
  3.518510073703125*^9, 3.518510088796875*^9}, {3.518510127765625*^9, 
  3.51851021340625*^9}, {3.518510265609375*^9, 3.51851026596875*^9}, {
  3.518510531609375*^9, 3.518510531875*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd1nk4Fd8fB3BrZV9u9ZMslxJF0aJF8hmpUJJEpFRUqESILyEKoSJ7SspW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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -0.444},
  Frame->True,
  FrameLabel->{
    FormBox["\"Y\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(-\\)]\\)\"", TraditionalForm]},
  PlotRange->{{0, 5}, {-0.44407653080976606`, -0.4393076684340094}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.518510274375*^9, 3.5185105334375*^9}]
}, Open  ]]
},
WindowSize->{845, 562},
WindowMargins->{{Automatic, 84}, {Automatic, 21}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 719, 19, 96, "Input"],
Cell[1289, 43, 2377, 47, 249, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3703, 95, 1282, 35, 151, "Input"],
Cell[4988, 132, 6534, 115, 247, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11559, 252, 2236, 56, 206, "Input"],
Cell[13798, 310, 2760, 53, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16595, 368, 2263, 56, 206, "Input"],
Cell[18861, 426, 3345, 63, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22243, 494, 1524, 45, 135, "Input"],
Cell[23770, 541, 3198, 61, 239, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27005, 607, 1469, 42, 135, "Input"],
Cell[28477, 651, 1948, 40, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30462, 696, 1590, 46, 163, "Input"],
Cell[32055, 744, 5436, 98, 248, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37528, 847, 1681, 47, 163, "Input"],
Cell[39212, 896, 4653, 84, 240, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

